Characterizing Error Mitigation by Symmetry Verification in QAOA

Hardware errors are a major obstacle to demonstrating quantum advantage with the quantum approximate optimization algorithm (QAOA). Recently, symmetry verification has been proposed and empirically demonstrated to boost the quantum state fidelity, the expected solution quality, and the success probability of QAOA on a superconducting quantum processor. Symmetry verification uses parity checks that leverage the symmetries of the objective function to be optimized. We develop a theoretical framework for analyzing this approach under local noise and derive explicit formulas for fidelity improvements on problems with global $\mathbb{Z}_2$ symmetry. We numerically investigate the symmetry verification on the MaxCut problem and identify the error regimes in which this approach improves the QAOA objective. We observe that these regimes correspond to the error rates present in near-term hardware. We further demonstrate the efficacy of symmetry verification on an IonQ trapped ion quantum processor where an improvement in the QAOA objective of up to 19.2\% is observed.

==> scripts for plots/ionq_graphs/make_ionq_graphs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "6c8261a4-f595-432b-8439-38eef0f4702d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2c6ea8e-6f77-43cd-bfce-3be5a8ab7a50",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ae673b4b-0232-495b-91e5-b6bfcf91c84e",
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "module networkx has no attribute from_edges",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/n0/txpmf8hn0rq42391llqxcr640000gn/T/ipykernel_6785/3548480474.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mnx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfrom_edges\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.9/site-packages/networkx/__init__.py\u001b[0m in \u001b[0;36m__getattr__\u001b[0;34m(name)\u001b[0m\n\u001b[1;32m     49\u001b[0m             \u001b[0;34m\"This message will be removed in NetworkX 3.0.\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     50\u001b[0m         )\n\u001b[0;32m---> 51\u001b[0;31m     \u001b[0;32mraise\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mf\"module {__name__} has no attribute {name}\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     52\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     53\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: module networkx has no attribute from_edges"
     ]
    }
   ],
   "source": [
    "nx.from_edges((0,1),(1,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "d1aae4cc-ecdc-4b51-a1e1-7bbd9db5f7c5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# path3 # Ground state energy = 2\n",
    "# opt= [1.64951,1.999999,1.99999]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(1,3)])\n",
    "nx.draw(G)\n",
    "\n",
    "plt.savefig('path3_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "91da2d13-2983-48e6-8116-a5d8a5050121",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# path4 Gnd state energy = 3\n",
    "#[2.380086296523044,2.73207402785104,2.977917782998603]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(2,3),(3,4)])\n",
    "nx.draw(G)\n",
    "plt.savefig('path4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "85d8656d-ee94-4bde-9912-786b44ffcc3b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAb4AAAEuCAYAAADx63eqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAdwElEQVR4nO3dfVjV9f3H8deBgxxMCW8wNCxAlMNv3qDYVqlpmdZlayuzlrukpLRMu51uvy3XtV1tXru2lbMM03UflFdXXNtvaaTV5k13mEqCTQ4IA5PUApUABeTm/P5oeGkgcnPg8z3n+3z8c7qS8/Vll/Dq/T3fz+fj8Hq9XgEAYBNBpgMAANCbKD4AgK1QfAAAW6H4AAC2QvEBAGyF4gMA2ArFBwCwFYoPAGArFB8AwFYoPgCArVB8AABbofgAALZC8QEAbIXiAwDYCsUHALAVig8AYCsUHwDAVig+AICtUHwAAFuh+AAAtkLxAQBsheIDANiK03QAAID/qaipV+buMnmOVKmqrlHhLqfcUeG6NTlag/qFmo7XLofX6/WaDgEA8A+5ByuVtrVI2wrLJUn1jc2nf83lDJJX0rSESC2eGq9xwyPMhDwPig8A0CEZ2aVakeVRXWOT2msOh0NyOYO1fJZb8y6P6bV8HcWtTgDAeX1bevmqbWg+79d6vVJtQ5NWZOVLkuXKj4dbAADtyj1YqRVZng6V3plqG5q1IsujvLLKngnWRRQfAKBdaVuLVNfY1KX31jU2ac3WIh8n6h6KDwBwThU19dpWWN7uZ3rt8XqlLQXlOlpT79tg3UDxAQDOKXN3Wbev4ZCUmdP96/gKxQcAOCfPkaqzlix0RV1jszyHq32UqPsoPgDAOVXVNfroOg0+uY4vUHwAgHMKd/lm1Vu4K8Qn1/EFig8AcE7uqHCFOrtXFS5nkNxD+/soUfdRfACAc5qTHK3ubu/llTRnQrQv4vgExQcAOKevDhTJ++XnkrdrD7g4HNLVCZGW2ria4gMAtNLc3KyVK1dq6tSpSpkwRK4+Xfusz+UM1uJp8T5O1z3s1QkAOMsXX3yh+fPnq76+Xjt27NCIESMU14m9OluEhQRp+Sy3xkZH9FzYLmDiAwBIkrxer1599VUlJydr5syZ2r59u0aMGCHp242ml89KVFhIsByO9q/jcEhhIcFaPivRchtUSxxLBACQVFFRoXvvvVcFBQXKyMhQUlJSm1+XV1apNVuLtKWgXA59uzi9Rct5fFcnRGrxtHjLTXotKD4AsLmsrCwtXLhQc+fO1e9//3u5XK7zvudoTb0yc8rkOVytqroGhbtC5B7aX3MmcAI7AMCiampqtGzZMm3atEkvv/yypk2bZjpSr+AzPgCwoU8++URJSUmqq6tTbm6ubUpP4qlOALCVU6dO6fHHH9fzzz+vNWvWaPbs2aYj9TqKDwBsYt++fZo3b56GDh2qPXv2KCoqynQkI7jVCQABrrm5WatWrdJVV12lRYsWaePGjbYtPYmJDwAC2hdffKHU1FTV1taeXoxud0x8ABCAvF6v0tPTlZycrOnTp5+1GN3umPgAIMAcPXpUixYt0r59+/Tuu+9q/PjxpiNZChMfAASQd955R2PHjtUll1yi3bt3U3ptYOIDgABw4sQJLVu2TFlZWcrIyNDVV19tOpJlMfEBgJ/Lzs5WUlKSTp48qby8PErvPJj4AMBPtSxGf+6557RmzRrdcsstpiP5BYoPAPzQvn37lJKSoqioKO3Zs0dDhw41HclvcKsTAPzImYvR7733Xm3cuJHS6yQmPgDwE2cuRs/OzlZ8fLzpSH6JiQ8ALM7r9SojI+OsxeiUXtcx8QGAhR09elT33Xef/v3vf2vz5s2aMGGC6Uh+j4kPACxq06ZNGjt2rKKjo7Vr1y5Kz0eY+ADAYk6cOKGf//znevvtt5Wenq5rrrnGdKSAwsQHABaSnZ2t8ePHq7q6Wrm5uZReD2DiAwALaGho0O9+9zutW7dOaWlpmjNnjulIAYviAwDD8vPzlZKSoiFDhrAYvRdwqxMADGlubtbTTz+tKVOmaMGCBXr77bcpvV7AxAcABhw8eFCpqak6ceKEPvnkE40cOdJ0JNtg4gOAXuT1evXaa68pOTlZ06ZN0wcffEDp9TImPgDoJceOHdN9992nvXv36p133lFycrLpSLbExAcAvaBlMfqwYcO0e/duSs8gJj4A6EEti9E3btyoV155RdOnTzcdyfaY+ACgh+zYseP0YvS8vDxKzyKY+ADAx85cjP7MM8/o1ltvNR0JZ6D4AMCHPB6P5s2bp8jISH322WcaNmyY6Uj4Dm51AoAPtCxGnzx5shYsWKCsrCxKz6KY+ACgm8rKypSamqrq6moWo/sBJj4A6Ib169drwoQJmjp1qj788ENKzw8w8QFAFxw7dkyLFy9Wbm4ui9H9DBMfAHTS5s2bNXbsWF100UXKycmh9PwMEx8AdNDJkyf1i1/8Qm+99ZZefvllXXvttaYjoQuY+ACgAz799FONHz9ex48fV25uLqXnx5j4AKAdDQ0NWrFihZ599lmtXr1at912m+lI6CaKDwDOwePxKCUlRYMGDWIxegDhVicAfEdzc7NWr16tyZMnKzU1Ve+88w6lF0CY+ADgDF9++aVSU1P1zTff6OOPP9aoUaNMR4KPMfEBwH+tX79e48eP15QpU/TRRx9RegGKiQ+A7R07dkxLlizRnj17lJWVpYkTJ5qOhB7ExAfA1t59912NGzdOQ4YMUU5ODqVnA0x8AGypZTH6P/7xD7344ouaMWOG6UjoJUx8AGxn586dpxej5+XlUXo2w8QHwDZaFqOvWbNGq1ev1k9+8hPTkWAAxQfAFgoKCpSSkqIBAwbos88+08UXX2w6EgzhVieAgOb1evXMM89o0qRJuvPOO7Vp0yZKz+aY+AAErC+//FJ33XWXjh8/ro8++kgJCQmmI8EC/Kb4Kmrqlbm7TJ4jVaqqa1S4yyl3VLhuTY7WoH6hpuMBsJg33nhDDzzwgJYsWaJHH31UISEhpiPBIhxer9drOkR7cg9WKm1rkbYVlkuS6hubT/+ayxkkr6RpCZFaPDVe44ZHmAkJwDKOHz+uJUuWKCcnR+np6brssstMR4LFWPozvozsUt3+XLbey/9K9Y3NZ5WeJNX999+9u+8r3f5ctjKyS80EBWAJ7733nsaOHatBgwYpJyeH0kObLHurMyO7VCuy8lXb0Hzer/V6pdqGJq3Iypckzbs8pofTAbCSkydP6pe//KX+/ve/sxgd52XJiS/3YKVWZHk6VHpnqm1o1oosj/LKKnsmGADL2blzpyZMmKCKigoWo6NDLFl8aVuLVNfY1KX31jU2ac3WIh8nAmA1jY2Nevzxx3XDDTfot7/9rV5//XUNGDDAdCz4Acvd6qyoqde2wnJ19ZEbr1faUlCuozX1PO0JBKjCwkKlpKTowgsvZDE6Os1yE1/m7rJuX8MhKTOn+9cBYC1er1dpaWm68sorlZKSwmJ0dInlJj7PkapWT292Vl1jszyHq32UCIAVHDp0SHfddZeOHTvGYnR0i+Umvqq6Rp9cZ19RiXbt2qXqagoQ8HdvvPGGxo8fryuuuILSQ7dZbuILd/km0tHDZVq48HEVFhZq4MCBcrvdSkxMPOs1KipKDofDJ78fAN9rWYy+e/dubdiwQd///vdNR0IAsFzxuaPCFeo80q3bnS5nkBbeNkv3PvOAmpubdeDAAXk8HuXn52vPnj1av369PB6PGhoaWpVhYmKiYmNj5XRa7j8NYCvvv/++UlNTddNNN+mzzz5T3759TUdCgLDclmUVNfWa9Md/dav4Qp1B+vh/rznvU50VFRWnCzE/P//0Px85ckQjRow4XYQtpZiQkKALLrigy7kAnF/LYvS//e1vevHFFzVz5kzTkRBgLFd8knRP+i69l/9Vl5Y0OBzSdf9zkdbOm9jl3//kyZMqLCw8XYQtr/v379eQIUPanBIjIyO5bQp0065du5SSkqKkpCSlpaVp4MCBpiMhAFmy+HIPVur257JV29D5RexhIcF6457LNTY6wue5mpqaVFpaelYZtrw6HI42P0eMiYlRcHCwz7MAgaSxsVF/+MMftHr1aj311FOaO3eu6UgIYJYsPqlze3W2CAsJ0vJZib2+V6fX61V5eXmrW6Yej0fl5eWKj48/65ZpYmKiRo0apbCwsF7NCVhRYWGh7rjjDoWHh+vFF19UdHS06UgIcJYtPqml/Dyqa2xq97anwyG5nMFaPsttuQ2qa2pqVFhYeFYh5ufnq7i4WMOGDWtzShw8eLDp2ECP83q9Wrt2rR577DH95je/0ZIlSxQUZLkVVghAli4+Scorq9SarUXaUlAuh75dnN6i5Ty+qxMitXhafI/c3uwpjY2N+s9//tPqlml+fr769OnT6sGaxMREXXLJJfxgQEA4dOiQ7r77blVUVCg9PV1ut9t0JNiI5YuvxdGaemXmlMlzuFpVdQ0Kd4XIPbS/5kwIrBPYvV6vjhw50ubTpsePH9eoUaNaTYkjR46Uy+UyHR3okDfffFP333+/Fi1apF//+tecjI5e5zfFB6m6uloej6fVlFhSUqLo6Og2nzZlt3pYRWVlpe6//359+umnysjIYDE6jKH4AkBDQ4OKi4tbPVjj8XgUFhbW6pap2+3W8OHDWX6BXvPPf/5TqampuvHGG/WnP/2J9bAwiuILYF6vV4cOHWr1GaLH41FVVZUSEhLOKsTExETFx8erT58+pqMjQNTW1upXv/qVMjMz9cILL+i6664zHQmg+OyqsrJSBQUFrabEAwcO6NJLL23zadMLL7zQdGz4kd27dyslJUVjxozRs88+y2J0WAbFh7PU19erqKio1eeIBQUFCg8Pb/NzxGHDhnHbFKeduRh91apVmjt3Ln8/YCkUHzqkublZZWVlbT5tWltbK7fb3WoJxogRI3hiz2b279+vlJQU9e/fXy+99BKL0WFJFB+67dixY20+bVpWVqbY2NhWU6Lb7Vb//v1Nx4YPsRgd/oTiQ4+pq6vT/v37W32OyBmJgeXw4cO6++679fXXXys9PV2JiYmmIwHtovjQ65qbm/XFF1+0ubdpQ0NDm4UYFxfHGYkWxGJ0+COKD5Zy5hmJZ74ePnz4rDMSW145I9GMMxejp6en6wc/+IHpSECHUXzwCydPnjx927StMxLb2tuUMxJ7xr/+9S/Nnz+fxejwWxQf/FrLGYltbfYtqc3lF5yR2DW1tbV69NFH9eabb+r555/X9ddfbzoS0CUUHwLSmWckfrcUv/76a40cObJVKSYkJHBG4jnk5ORo3rx5Gj16tJ599lkNGjTIdCSgyyg+2M6JEyfa3LWmuLhYUVFRbe5tatczEhsbG/XHP/5RTz31lP7yl7/opz/9KbeP4fcoPuC/GhsbVVJS0uqW6XfPSDzz80R/OSOxoqZembvL5DlSpaq6RoW7nHJHhevW5HMf61VUVKSUlBRdcMEFeumllzR8+PBeTg30DIoPOI/vnpF45uuxY8csfUZi7sFKpW0t0rbCcklSfRsHOU9LiNTiqfEaNzxC0rd/3r/+9a9avny5HnvsMT3wwAN+Ue5AR1F8QDdY+YzEjOxSrcjyqK6xSe19lzsckssZrOWz3Jp+aagWLFigI0eOKCMjg8XoCEgUH9ADWs5I/O7epmeekfjdJRi+PCPx29LLV21D8/m/+L9Cgrw68UG67p46So899hjHUyFgUXxAL2rrjMSW17bOSHS73Ro5cmSnSij3YKVufy5btQ1Nnc7XJ1jKXDRJY6MjOv1ewF9QfIBFfPPNN21+jnjgwAFdcsklbU6JbZ2ReE/6Lr2X/1W7tzfPxeGQrvufi7R23kQf/IkAa6L4AIurr69XcXFxq0L0eDwKDw8/azq8eIRbv/y4Qaeauv5tHeoM0sf/e805n/YE/B3FB/ip756R6PF49EllPx2PvlIOZ9c/n3M5g/TIjFG696oRPkwLWAfFBwSQh9/4TP+351C3r3Nz0sX6y0+Suh8IsCAW5wABpKqu0UfXafDJdQAroviAABLu8s2ZheEuztVD4KL4gADijgpXqLN739YuZ5DcQ/v7KBFgPRQfEEDmJEd3+xpeSXMmdP86gFVRfEAAGdwvVFNHRaqrG8A4HNLVCZEsZUBAo/iAALNkWrxczq4dtOtyBmvxtHgfJwKsheIDAsy44RFaPsutsJDOfXuHhQRp+Sw325Uh4PnmETAAljLv8hhJ6tjpDPLKFeLU8lnu0+8DAhkL2IEAlldWqTVbi7SloFwOSXXfOY+vsalJQV/l683fLtC44b1zXBJgGsUH2MDRmnpl5pTJc7haVXUNCneFyD20v2aPH6bJE5P03HPP6aqrrjIdE+gVFB9gc+vWrdPbb7+tt956y3QUoFdQfIDN1dbWKiYmRtu3b1dCQoLpOECP46lOwObCwsJ03333aeXKlaajAL2CiQ+Avv76ayUkJKigoEBDhgwxHQfoUUx8ADRkyBDddtttWrNmjekoQI9j4gMgSSooKNCUKVNUWlqqvn37mo4D9BgmPgCSpISEBF1xxRV69dVXTUcBehQTH4DTtm/frgULFsjj8SgoiP8vRmDibzaA06ZMmaKIiAht2LDBdBSgx1B8AE5zOBxatmyZnnzySdNRgB5D8QE4y+zZs3Xw4EHt2LHDdBSgR1B8AM7idDr18MMPM/UhYPFwC4BWqqurFRsbq507dyo2NtZ0HMCnmPgAtNK/f38tWLBAq1atMh0F8DkmPgBt+vLLLzVmzBgVFxdrwADO6kPgYOID0KaLL75YN954o9atW2c6CuBTTHwAzikvL0/XX3+9SkpKFBoaajoO4BNMfADOaezYsRozZozWr19vOgrgMxQfgHYtXbpUTz75pLg5hEBB8QFo14wZM+RwOPTuu++ajgL4BMUHoF0t25g98cQTpqMAPsHDLQDO69SpU4qNjVVWVpbGjRtnOg7QLUx8AM6rT58+evDBB9nGDAGBiQ9Ah1RWViouLk55eXmKjo42HQfoMiY+AB0SERGhO+64Q6tXrzYdBegWJj4AHVZaWqqJEyeqpKRE/fv3Nx0H6BImPgAdFhMTo+nTp+uFF14wHQXoMiY+AJ2yc+dOzZkzR8XFxXI6nabjAJ3GxAegUy677DLFxMQoMzPTdBSgSyg+AJ22dOlSPfHEE2xjBr9E8QHotB/+8Ieqrq7W9u3bTUcBOo3iA9BpQUFBp6c+wN/wcAuALqmtrVVMTIy2bdsmt9ttOg7QYUx8ALokLCxMixcv1sqVK01HATqFiQ9Al5WXlyshIUEej0dDhgwxHQfoECY+AF0WGRmp2267TWlpaaajAB3GxAegWwoKCjRlyhSVlpaqb9++puMA58XEB6BbEhISdMUVV+jVV181HQXoECY+AN32wQcf6O6771Z+fr6Cg4NNxwHaxcQHoNsmT56sAQMGaMOGDaajAOdF8QHoNofDoaVLl3JCO/wCxQfAJ2bPnq2ysjJlZ2ebjgK0i+ID4BNOp1OPPPIIUx8sj4dbAPhMTU2NYmJi9OmnnyouLs50HKBNTHwAfKZfv35auHChVq1aZToKcE5MfAB86tChQxo9erSKioo0cOBA03GAVpj4APjUsGHD9KMf/Ujr1q0zHQVoExMfAJ/bu3evrrvuOpWUlCg0NNR0HOAsTHwAfG7MmDEaM2aM1q9fbzoK0AoTH4Ae8d577+mRRx7R3r175XA4TMcBTmPiA9Ajrr32WgUHB2vz5s2mowBnofgA9Ai2MYNVcasTQI85deqU4uLitHHjRiUlJZmOA0hi4gPQg/r06aMHH3yQqQ+WwsQHoEdVVlYqLi5OeXl5io6ONh0HYOID0LMiIiJ055136umnnzYdBZDExAegF5SWlio5OVklJSUKDw83HQc2x8QHoMfFxMRoxowZeuGFF0xHAZj4APSOXbt26ZZbblFxcbGcTqfpOLAxJj4AvWLixImKiYlRZmam6SiwOYoPQK9ZtmyZ/vznP4sbTTCJ4gPQa2644QadOHFC27ZtMx0FNkbxAeg1QUFB+tnPfsaCdhjFwy0AelVtba1iYmK0detWJSYmmo4DG2LiA9CrwsLCtGTJEq1cudJ0FNgUEx+AXldeXq5Ro0bJ4/HooosuMh0HNsPEB6DXRUZG6vbbb1daWprpKLAhJj4ARhQWFmry5MkqLS1V3759TceBjTDxATBi1KhRuvLKK/XKK6+YjgKbYeIDYMyHH36o1NRUeTweBQcHm44Dm2DiA2DMpEmTNHDgQG3YsMF0FNgIxQfAGIfDoWXLlumJJ54wHQU2QvEBMOrmm2/WoUOHlJ2dbToKbILiA2CU0+nUww8/zDZm6DU83ALAuJqaGsXExGjHjh0aMWKE6TgIcEx8AIzr16+f7rnnHq1atcp0FNgAEx8ASzh06JBGjx6toqIiDRw40HQcBDAmPgCWMGzYMP34xz/W2rVrTUdBgGPiA2AZe/fu1cyZM1VaWqrQ0FDTcRCgmPgAWMaYMWM0btw4vf7666ajIIAx8QGwlPfff18PP/yw9u7dK4fDYToOAhATHwBLmT59uoKDg7V582bTURCgKD4AlsI2Zuhp3OoEYDmnTp1SXFycNm7cqKSkJNNxEGCY+ABYTp8+ffTggw+yjRl6BBMfAEuqrKxUXFyccnNzNXz4cNNxEECY+ABYUkREhObPn6+nn37adBQEGCY+AJZ14MABTZgwQSUlJQoPDzcdBwGCiQ+AZV166aWaOXOmnn/+edNREECY+ABY2q5duzR79mwVFxcrJCTEdBwEACY+AJY2ceJExcXFKTMz03QUBAiKD4DltSxo5wYVfIHiA2B5s2bN0okTJ7Rt2zbTURAAKD4AlhcUFKSlS5eyjRl8godbAPiFuro6xcTEaMuWLUpMTDQdB36MiQ+AX3C5XFq8eLFWrlxpOgr8HBMfAL9RUVGhkSNHKj8/X1FRUabjwE8x8QHwG4MHD9bcuXOVlpZmOgr8GBMfAL+yf/9+TZo0SaWlperbt6/pOPBDTHwA/MrIkSM1adIkvfzyy6ajwE8x8QHwOx9++KHmz5+vgoICBQcHm44DP8PEB8DvTJo0SYMHD9Zbb71lOgr8EMUHwO84HI7T25gBnUXxAfBLN998sw4fPqxPPvnEdBT4GYoPgF8KDg7WI488oieffNJ0FPgZHm4B4LdqamoUGxur7OxsjRgxwnQc+AkmPgB+q1+/flq4cKFWrVplOgr8CBMfAL92+PBhfe9739P+/fs1aNAg03HgB5j4APi1oUOH6qabbtLatWtNR4GfYOID4Pc+//xzzZgxQ6WlpQoNDTUdBxbHxAfA740ePVpJSUl67bXXTEeBH2DiAxAQ3n//fT300EP6/PPP5XA4TMeBhTHxAQgI06dPV0hIiDZt2mQ6CiyO4gMQENjGDB3FrU4AAaOhoUGxsbHasGGDxo8fbzoOLIqJD0DACAkJ0UMPPcQ2ZmgXEx+AgPLNN98oLi5OWz7epY+PNMtzpEpVdY0KdznljgrXrcnRGtSPJQ92RvEBCCi5Byu1aPXf9VXQIIWEhKi+sfn0r7mcQfJKmpYQqcVT4zVueISxnDCH4gMQMDKyS7Uiy6O6hia194PN4ZBczmAtn+XWvMtjeiseLMJpOgAA+MK3pZev2obm836t1yvVNjRpRVa+JFF+NsPDLQD8Xu7BSq3I8nSo9M5U29CsFVke5ZVV9kwwWBLFB8DvpW0tUl1jU5feW9fYpDVbi3ycCFZG8QHwaxU19dpWWK6uPq3g9UpbCsp1tKbet8FgWRQfAL+Wubus29dwSMrM6f514B8oPgB+zXOk6qwlC11R19gsz+FqHyWC1VF8APxaVV2jj67T4JPrwPooPgB+Ldzlm1VZ4a4Qn1wH1kfxAfBr7qhwhTq796PM5QySe2h/HyWC1VF8APzanOTobl/DK2nOhO5fB/6B4gPg1wb3C9XUUZHq6qHrDod0dUIkG1fbCMUHwO8tmRYvlzO4S+91OYO1eFq8jxPByig+AH5v3PAILZ/lVlhI536khYUEafkst8ZGR/RMMFgSm1QDCAgtG02vyPKorrGp3Z1cOJ3B3jiWCEBAySur1JqtRdpSUC6Hvl2c3qLlPL6rEyK1eFo8k55NUXwAAtLRmnpl5pTJc7haVXUNCneFyD20v+ZM4AR2u6P4AAC2wsMtAABbofgAALZC8QEAbIXiAwDYCsUHALAVig8AYCsUHwDAVig+AICtUHwAAFuh+AAAtkLxAQBsheIDANgKxQcAsBWKDwBgKxQfAMBWKD4AgK1QfAAAW6H4AAC2QvEBAGyF4gMA2ArFBwCwlf8HoOiFxmidRbQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# star4   .... 3\n",
    "# [2.3164965809277267,2.8080366275902704,3.0000000000000018]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(1,3),(1,4)])\n",
    "nx.draw(G)\n",
    "plt.savefig('star4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "e300d0d6-874f-47bc-a35b-de322ceca7ef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAb4AAAEuCAYAAADx63eqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAq+ElEQVR4nO3de1xU9b4+8Ge4KxdJJRUY7xcklRJNvItKKqnIWoo61K59UuvY3qdd29r71OlUnuhq/jTTXdvMNJm8rTWAgigqoqQkCpoXUDFQASU1EVEuA8zvj7Zz7FSmMLBmrXnef5osnunli4fvd32+a+ksFosFREREDsJJ6QBEREQticVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOhcVHREQOxUXpALZypbIGmw8XI/9SBSqq6+Dj4YKgjj6YERqIdl7uSscjIiI7obNYLBalQzTF0QvlWL6nABmnLwMAauoarP/Nw8UJFgBj+vhh/uieCNH7KhOSiIjshqqLb11WEeJS8lFdV4+7fQqdDvBwccZrkUF4Iqxri+UjIiL7o9qtzp9KLw9V5obf/bsWC1BlrkdcSh4AsPyIiByYKodbjl4oR1xK/j2V3p2qzA2IS8nHd8XlzROMiIjsniqLb/meAlTX1Tfqa6vr6rFiT4GNExERkVqorviuVNYg4/Tlu97TuxuLBUg/dRlXK2tsG4yIiFRBdcW3+XBxk6+hA7A5p+nXISIi9VFd8eVfqvjZkYXGqK5rQP7FGzZKREREaqK64quorrPRdcw2uQ4REamL6orPx8M2JzB8PFxtch0iIlIX1RVfUEcfuLs0LbauoQ4NP15AbW2tjVIREZFaqK74pocGNvkaTk7OOLx5Ofz9/fHss88iIyMDDQ1Nu29IRETqoLria+/ljtG9/aDTNe7rdTog4qGOyNyVipycHPTo0QMvvPACunTpgpdffhlHjhyBip/iRkREv0OVz+o8eqEcs1Zmocp8/4fYW7k6Y8O8MAwI9P3Zn584cQJGoxFGoxGtWrWCwWCAwWBA9+7dbZSaiIjsgSqLD7i/Z3Xe1srVCa9F9r3rszotFguysrIQHx+PjRs3okePHjAYDJg5cyYefPBBGyQnIiIlqbb4gOZ/O4PZbMauXbsQHx+PLVu2ICwsDAaDAdHR0fD29m76ByAiohan6uIDgO+Ky7FiTwHST/32+/jC+/hh/piev9jevB+3bt3Cli1bEB8fj4yMDEycOBEGgwGTJk2Cm5tbEz8FERG1FNUX321XK2uwdt9pfPi5EZOmCvDxcEVQJ29MH2j7N7BfvXoVkiQhPj4ex48fhyiKMBgMGDVqFJycVDcvRETkUDRTfABQXFyMIUOGoKSkpMW+54ULF7B+/XoYjUZcvnwZs2fPhsFgwMMPPwxdY0dPiYio2WhqeVJVVYVWrVq16PfU6/V4+eWXkZubix07dsDd3R2iKCI4OBhvv/02zp4926J5iIjo7jRVfNXV1fDw8FDs+99Zdl988QXKysowbNgwhIWFYdmyZSgrK1MsGxER/URTxafEiu/X6HQ6DB06FMuWLUNJSQnefPNNZGdnIygoCBMmTMDatWtRUVGhdEwiIofE4mtmLi4umDhxItauXYuSkhI888wzkCQJer0eMTExSEhIQE0NX4pLRNRSNFV8Sm91/p7WrVsjJiYGiYmJKCwsREREBJYsWQJ/f3/MnTsX6enpqK+//6fREBHRvdNU8dnjiu+3tG3bFnPnzsWePXtw5MgR9OnTBy+99BK6dOmCBQsWICcnh88MJSJqBiw+O6DX67FgwQLrZGirVq0wY8YMBAcH43/+539QUFCgdEQiIs3QVPHZ+1bnvbiz7FavXo3Lly9j+PDhGDJkCD7++GNcunRJ6YhERKqmqeJT64rv1+h0OoSFheHjjz9GSUkJFi5ciMOHD6Nv37547LHHsGbNGk6GEhE1AotPBVxcXDBhwgSsWbMGJSUlmDNnDkwmE/R6PWbMmMHJUCKi+6Cp4tPCVufvuT0ZmpCQgKKiIkyYMAFLly6Fv78/5syZg927d3MylIjoLjRVfFpd8f2WBx54AHPmzEF6ejqOHj2Kvn37YsGCBejcuTP++te/4vDhw5wMJSL6P1h8GhEYGIi//vWvyMnJwc6dO+Hp6YmYmBj07dsXCxcuxJkzZ5SOSERkFzRVfI6w1XkvbpddQUEB1qxZg6tXr2LkyJF49NFHsXTpUk6GEpFD01TxOfKK79fodDoMGTIES5cuRXFxMd5++23k5uZaJ0O//PJLXL9+XemYREQtisXnIFxcXKxlV1pairlz5yIxMRGdO3fG9OnTYTKZUF1drXRMIqJmx+JzQLefDGMymVBUVISJEydi2bJl8Pf3xzPPPINdu3ZxMpSINEtTxcd7fPfv9mTo7t27cezYMQQHB+OVV16BXq/HSy+9hEOHDnEylIg0RVPFxxVf0wQEBFiPQezevRve3t6YNWsWgoKC8NZbb3EylIg0gcVHv+rOsvvqq69w7do1jBo1Co8++iiWLFmCixcvKh2RiKhRNFV83Oq0PZ1OZy27CxcuIC4uDkePHkVwcDDGjx+P1atXczKUiFRFU8XHFV/zcnFxQUREBFavXo3S0lI899xz2LJlCzp37gxRFCHLMidDicju6SwamlwIDAzEgQMHoNfrlY7iUMrLyyFJEoxGI3JzczFt2jTExsZizJgxcHZ2VjoeEdHPaKr42rdvj7y8PPj5+SkdxWGVlpZi/fr1MBqNKC0txcyZMxEbG4vQ0FDodDql4xERaav4PD09UVZWBi8vL6WjEIBTp07BaDTCaDRCp9PBYDDAYDCgd+/eSkcjIgemmeKzWCxwdnZGbW0tXFxclI5Dd7BYLDh06BDi4+OxYcMGBAYGwmAwYObMmfD391c6HhE5GM0UX21tLTw9PWE2m5WOQndRX1+P9PR0GI1GJCQkYODAgTAYDBAEAb6+vkrHIyIHoJniu379OvR6PSoqKpSOQveoqqoKKSkpMBqN2LlzJ8aPHw+DwYDHH3+cx1KIqNlopvguXbqEkJAQlJWVKR2FGqG8vByyLMNoNCInJwdRUVGIjY1FeHg4J0OJyKY0U3xFRUUYPXo0zp07p3QUaqLS0lJs2LABRqMRxcXF1snQQYMGcTKUiJpMMwfYeXhdO/z9/fHiiy8iOzsbGRkZ8PX1RWxsLHr37o033ngDp06dUjoiEakYi4/sWu/evfHmm2/i1KlT+Prrr3Hjxg2Eh4dj0KBBWLx4MUpKSpSOSEQqo5ni43M6tU2n01nL7sKFC3j//fdx/Phx9O/fH+PGjcOqVatQXl6udEwiUgHNFB9XfI7D2dkZ48aNwxdffIHS0lI8//zz2LZtG7p06QJBELB582ZUVVUpHZOI7BSLj1TNw8PDWnbnzp3DlClT8NlnnyEgIAB//OMfkZaWhrq6OqVjEpEd0UzxcauTfH19rWV34sQJhISE4LXXXkNgYCBeeOEFHDx4kG+TJyLtFB9XfHSnTp064S9/+QsOHjyIffv2oW3btnjiiSfQq1cv/Pd//zfy8/OVjkhECmHxkeb16tXLegxiw4YNqKysxNixYxEaGoqPPvqIk6FEDkYzxcetTvo9Op0OoaGh1snQDz/8ECdPnkT//v0xduxYfP7557h27ZrSMYmomWmm+Ljio/vh7OyMsWPHYtWqVSgtLcWf//xnbN++HV27dkV0dDQ2bdrEyVAijWLxkcPz8PCwlt358+cRFRWFlStXwt/fH08//TR27NjByVAiDWHxEd2hTZs21rI7efIkHnnkEbz++uvWydBvv/2Wk6FEKqeZ4uM9PrK1Tp06Wctu3759aNeuHf7whz9wMpRI5TRTfFzxUXO6s+w2btyImzdvYty4cRg4cCAWLVqE4uJipSMS0T1i8RHdB51Oh4EDB+Kjjz7C+fPn8dFHHyE/Px8DBgxAeHg4Vq5ciR9//FHpmER0F5opPm51UktzdnZGeHg4Pv/8c1y8eBEvvPACduzYgW7dumHatGnYuHEjJ0OJ7JBmio8rPlKSu7s7pk2bhk2bNuHChQuIjo7GqlWr4O/vj6eeegrbt2/nZCiRnWDxEdmYj4+Ptezy8vIQGhqKN954A4GBgfiP//gPZGVlcTKUSEGaKT5udZI96tixo7XsMjMz4efnh6effho9e/bE66+/jry8PKUjEjkczRQfV3xk7+4su9tPhhk/fjweeeQRfPjhh5wMJWohLD6iFnZ7MnTRokU4f/48Fi9ejNOnTyMkJARjxozhZChRM9NM8XGrk9To9mToypUrUVpaihdffBFpaWno1q0boqKisGHDBty6dUvpmESaorNo5C57x44dkZubi06dOikdhajJKioqkJCQgPj4eBw8eBBTpkyBwWDA+PHj4eLionQ8IlXTTPG1adMG586dg6+vr9JRiGyqrKwMGzduRHx8PAoLCxETEwODwYCwsDDodDql4xGpjmaKz93dHdevX+d2J2na2bNn8fXXXyM+Ph41NTUwGAwwGAwIDg5WOhqRamii+Orr6+Hq6or6+nr+BkwOwWKx4MiRIzAajfj666/Rvn17xMbGYtasWdDr9UrHI7Jrmii+mzdvws/Pj0MA5JAaGhqwd+9eGI1GSJKEfv36wWAwYMaMGWjbtq3S8YjsjiaK7+rVq+jVqxdHwMnh1dTUIDU1FUajEampqRg9ejQMBgOmTp2K1q1bKx2PyC5ooviKi4sxZMgQlJSUKB2FyG7cuHHDOhmalZX1s8lQV1dXpeMRKUYT5/h4eJ3ol7y9vfHkk08iNTUVp06dwpAhQ7Bw4UIEBATgT3/6E/bv389nhpJD0kTx8fA60d116NABf/rTn3DgwAFkZWWhU6dOmDNnDrp3747XXnsNJ06cUDoiUYvRRPFxxUd07+4sO5PJBLPZjIkTJyIkJAQffPABzp8/r3REombF4iNyUDqdDg8//DA++OADnDt3Dh9//DHOnj2LgQMHYtSoUfjss89w9epVpWMS2Zwmio9bnURN4+TkhNGjR+Ozzz5DaWkpFixYgPT0dHTv3h1TpkzB+vXrcfPmTaVjEtmEJoqPKz4i23Fzc8PUqVOxfv16FBcXIyYmBmvWrEFAQACeeOIJpKSkwGw2Kx2TqNFYfET0m25Phm7btg2nT59GWFgY3n77bQQEBOD555/HN998w8lQUh0WHxHdkwcffNB6DCIrKwsBAQGYN28eunfvjldffRXHjx9XOiLRPdFE8fEeH1HLurPsEhISUF9fj8jISISEhOD999/HuXPnlI5I9Js0UXxc8REpQ6fTWcuuqKgIy5YtQ2FhIUJDQzFy5Eh8+umnuHLlitIxiX6GxUdENuHk5IRRo0bh008/RWlpKV555RVkZGSgZ8+emDJlCr7++mtOhpJd0ETxcauTyL64ublZy664uBgzZ87EV199hYCAAMTGxnIylBSlieLjio/Ifnl5eVmPQZw5cwbDhw9HXFwc/P39MX/+fGRmZqKhoUHpmORAWHxE1GL8/Pwwf/58fPPNNzh48CACAwPx7LPPonv37vjP//xPToZSi9BE8XGrk0h9unXrZp0MTUpKgsViQWRkJAYMGID33nuPk6HUbDRRfFzxEamXTqezll1RURGWL1+Oc+fOYdCgQRg5ciT+8Y9/cDKUbIrFR0R2w8nJyVp2JSUl+Nvf/oZ9+/ahZ8+emDx5MoxGIyorK5WOSSqnieLjVieR9ri5uVnLrri4GLNnz0Z8fDwCAwNhMBiQnJzMyVBqFE0UH1d8RNrm5eWF2NhYJCcn48yZMxgxYgTeffddToZSo7D4iEhVbk+GZmZmIjs7G3q9Hs899xy6deuGv//97zh27JjSEcnOaaL4uNVJ5Ji6du1qPQaxdetWAMDkyZPRv39/vPvuuygqKlI2INklTRQfV3xE1L9/f7z33nsoLCzEP/7xD5w/fx6DBw/GiBEjsGLFCly+fFnpiGQndBYNvEwrMDAQBw4cgF6vVzoKEdmR2tpapKWlwWg0Ijk5GcOHD4fBYEBUVBS8vLyUjkcK0UTxtW/fHnl5efDz81M6ChHZqcrKSiQlJcFoNCIzMxORkZEwGAx47LHH4ObmpnQ8akGaKD5PT0+UlZXxNzgiuidXrlzBpk2bYDQakZeXh+nTpyM2NhbDhw+Hk5Mm7gDRXai++CwWC5ydnVFbWwsXFxel4xCRyhQVFWH9+vUwGo0oLy/H7NmzERsbi/79+0On0ykdj5qB6ouvtrYWnp6ePMhKRE127NgxGI1GGI1GeHt7w2AwwGAwoGvXrkpHIxtSffFdv34der0eFRUVSkchIo1oaGjAgQMHYDQasWnTJvTq1QsGgwExMTGcJdAA1RffpUuXEBISgrKyMqWjEJEGmc1mpKWlIT4+HsnJyRg2bJh1MtTb21vpeNQIqr+Ly8PrRNScXF1dERkZifj4eJSUlODJJ5/Ehg0boNfrMXv2bGzZsgW1tbVKx6T7oPri4+F1Imopnp6e1rIrKCjA6NGj8eGHH8Lf3x/PPfcc9u7dy2eGqgCLj4ioEdq3b28tu8OHD6Nbt27485//jK5du+Jvf/sbjh49CpXfSdIsFh8RURN16dLFWnYpKSlwdnZGVFQU+vXrh7i4OBQWFiodke6g+uLjPT4isif9+vXDO++8g8LCQvzzn/9EaWkphgwZgmHDhuGTTz7BDz/8oHREh6f64uOKj4jskU6nw/Dhw7F8+XKUlJTg9ddfR1ZWFnr37o1Jkybhq6++wo0bN5SO6ZBYfEREzczV1RWTJk3CunXrUFJSgqeeegqbNm2CXq/HrFmzkJSUxMnQFqT64uNWJxGpiaenp7Xszp49i/DwcCxatAj+/v549tlnkZGRwcnQZqb64uOKj4jUql27dnj22Wexd+9e5OTkoEePHnjhhRfQpUsXvPLKKzhy5AgnQ5sBi4+IyA507tzZWnapqalwdXVFdHQ0HnroIcTFxeH7779XOqJmqL74uNVJRFpzZ9mtWrUKFy9eRFhYGIYOHYply5ZxMrSJVF98XPERkVbpdDoMHToUn3zyCUpKSvDGG2/g4MGD6N27NyZOnIi1a9dyMrQRWHxERCrg6uqKiRMn4quvvkJpaSn++Mc/YvPmzQgMDMTMmTORmJjIydB7pPri41YnETma1q1bY+bMmUhKSsL333+PcePGYfHixejUqRPmzZuHPXv2cDL0LlRffFzxEZEja9euHebNm4eMjAwcOXIEvXr1wosvvojOnTvj5ZdfRm5uLidD/w/Vv4/vySefREREBP7whz8oHYWIyG6cPHnS+jZ5d3d3xMbGYvbs2ejRo4dNrn+lsgabDxcj/1IFKqrr4OPhgqCOPpgRGoh2Xu42+R7NRfXFN2PGDMyYMQMxMTFKRyEisjsWiwVZWVkwGo3YuHEjunXrhtjYWMTExKBDhw73fb2jF8qxfE8BMk5fBgDU1P3vlqqHixMsAMb08cP80T0Rove10aewLW51EhFp2O3J0GXLlqGkpARvvvkmsrOzERQUhAkTJmDt2rWoqKi4p2utyyrCrJVZSMsrQ01dw89KDwCq//VnO06WYdbKLKzLKmqGT9R0LD4iIgfh4uJiPQZRUlKCZ555BpIkQa/XIyYmBgkJCaipqfnVr12XVYS4lDxUmevxe/uEFgtQZa5HXEqeXZaf6ouPU51ERPevdevWiImJQWJiIgoLCxEREYElS5bA398fc+fORXp6Ourr6wH8tL0Zl5KPKvP9TYpWmRsQl5KP74rLm+ETNJ7qi48rPiKipmnbti3mzp2LPXv24MiRI+jTpw9eeukldOnSBQsWLMA7CYdQXVffqGtX19VjxZ4CGyduGhYfERFZ6fV6LFiwALm5udixYwfg4Y1vL1T+7vbmb7FYgPRTl3G18te3UJWg+uLjVicRUfMIDg5Gz4gn4O7etOMJOgCbc4ptE8oGVF98XPERETWf/EsVv5jevF/VdQ3Iv2g/zxRl8RER0W+qqK6z0XXMNrmOLai++LjVSUTUfFq72OY6Ph6utrmQDdjoIymjvr4eZrO5yfvPRET0v8rLy7F161bIsozMqx7wDIuBxanxxeXh4oSgTt42TNg0ql7x3V7t6XQ6paMQEanaDz/8gJUrV2LSpEno3LkzNm7ciKioKOxf9//g5ta0xYUFwPSBgbYJagOqXvHx/h4RUeMVFxdDlmXIsozc3FxMnDgRTz/9NDZu3Ahv7/9doY3u7Ye0vLJGHWnQ6YDwPn529eBqVRcf7+8REd2fgoICyLIMSZJQUFCAKVOm4KWXXkJERMRvLiSeH9MT+85cQZX5/g+xe7g4Y/6Ynk2NbVOqLj6u+IiI7s5iseD48ePWlV1ZWRmio6Px9ttvY8yYMXB1/f17dyF6X7wWGfSvZ3Xe+9GGVq5OeC0yCAMCfZvwCWyPxUdEpDEWiwXZ2dnWsqupqYEgCFi+fDmGDh0KZ2fn+77mE2FdAQBxKfmorrv7g6p1up9Weq9FBlm/zp6ouvi41UlE9JP6+np88803kCQJJpMJrVq1giiKMBqNCA0NtckQ4BNhXTEg0Bcr9hQg/dRl6PDT4fTbbr+PL7yPH+aP6Wl3K73bVF18XPERkSOrra1Feno6ZFlGQkIC/P39IQgCtm3bhuDg4GaZeB8Q6ItPnxiEq5U12JxTjPyLN1BRbYaPhyuCOnlj+kD7fwM7i4+ISEWqqqqwfft2yLKMrVu3ok+fPhBFEfv370ePHj1aLEc7L3c8O6rlvp8tqbr4uNVJRI6goqICycnJkGUZO3bsQGhoKARBwLvvvouAgACl46mOqouPKz4i0qqrV68iKSkJkiRh7969GDlyJARBwIoVK+Dn56d0PFVj8RER2YnS0lIkJCRAlmVkZ2cjIiICBoMB8fHxaNOmjdLxNEPVxcetTiJSu8LCQuuxg5MnT+Lxxx/H888/jwkTJqB169ZKx9MkVRcfV3xEpEZ5eXmQJAmyLKO4uBhRUVF4/fXXMXbsWLi5uSkdT/NYfEREzcxisSA3N9f6qLAbN25AEAQsXrwYI0aMgIuLqn8Uq46q/29zq5OI7FVDQwMOHDhg3cZ0dnaGKIr48ssvMXjwYDg5qfrlOKqm6uKrqqqCr6+v0jGIiAAAZrMZGRkZkGUZJpMJ7du3hyAISExMRP/+/fkKNTuh+uLjVicRKam6uho7d+6EJEnYsmULunfvDkEQkJGRgd69eysdj36FqouPW51EpITKykps27YNkiQhNTUVISEhEAQBb731Fjp37qx0PPodqi4+rviIqKVcu3YNW7ZsgSRJSE9Px9ChQyGKIpYuXYoOHTooHY/uA4uPiOg3lJWVWQ+UHzhwAGPHjsX06dPx5Zdf4oEHHlA6HjWSqouPW51EZGvnz5+HyWSCJEn47rvvMGnSJMyZMweSJMHLy0vpeGQDqi4+rviIyBZOnz5tPWNXWFiIqVOn4pVXXsH48eP5y7UGsfiIyOFYLBZ899131rL78ccfER0djffeew+jRo2Cq6ur0hGpGam6+LjVSUT3qqGhAdnZ2dZHhdXX10MQBPzzn/9EWFgYD5Q7EFUXH1d8RHQ3dXV1yMzMhCRJMJlM8PHxgSAI2LhxIx555BEeKHdQLD4i0pSamhrs3r0bsiwjMTERer0egiAgLS0Nffv2VToe2QEWHxGp3q1bt5CamgpZlpGcnIzg4GCIoohXX30V3bp1Uzoe2RmdxWKxKB2isTw9PVFWVsYRYyIHdP36dWzduhWyLGPnzp0YPHgwRFFEVFQU/P39lY5Hdky1xWexWODs7Ayz2QxnZ2el4xBRC7h8+TKSkpIgSRIyMzMxevRoCIKAqVOnol27dkrHI5VQbfHV1NTA29sbtbW1SkchomZUUlJiPVCek5ODCRMmQBAEREZGwsfHR+l4pEKqvcfHowxE2nX27Fnre+xOnTqFyZMn4y9/+Qsee+wx3tenJlNt8XGwhUg7LBYLTp48aT1jd/HiRUybNg1vvfUWxowZAzc3N6Ujkoaw+IhIERaLBYcPH7Y+PaWqqgqCIODjjz/G8OHDee+emo1qi49bnUTqU19fj/3791u3Md3d3SGKItatW4dBgwbxQDm1CNUWH1d8ROpgNpuRnp4OWZaRkJCADh06QBRFJCcn46GHHmLZUYtj8RGRzVVVVSEtLQ2SJGHr1q3o1asXBEFAZmYmevbsqXQ8cnCqLT5udRLZlxs3biAlJQWSJGH79u0YOHAgBEFAXFwcAgMDlY5HZKXa4uOKj0h5V69exZYtWyDLMvbs2YPhw4dDFEV88sknePDBB5WOR/SrWHxEdF8uXboEk8kEWZbx7bffYvz48Zg5cybWrl0LX19fpeMR/S7VFh+3OolaTlFRkXUS88SJE4iMjMS///u/IyEhAZ6enkrHI7ovqi0+rviImld+fr71jN358+cRFRWFV199FePGjYO7u7vS8YgajcVHRAB+OlB+5MgRa9ldv34dgiBg0aJFGDlyJFxcVPvjguhnVPsvmVudRE3X0NCArKws6zamTqeDIAj44osv8Oijj8LJyUnpiEQ2p9ri44qPqHHq6uqwd+9eSJIEk8mEtm3bQhAEmEwmDBgwgAfKSfNUXXwPPPCA0jGIVKGmpgY7d+6EJElISkpC165dIYoi0tPT0adPH6XjEbUo1RYftzqJ7u7mzZvYtm0bZFnGtm3b0K9fP4iiiDfeeANdunRROh6RYlRbfNzqJPql8vJy64HyXbt2ISwsDKIoYvHixejYsaPS8YjsAouPSOV++OEHJCQkQJZl7N+/H+Hh4RAEAatWrULbtm2Vjkdkd1RbfNzqJEd24cIFmEwmSJKEo0ePYuLEifi3f/s3bNq0Cd7e3krHI7Jrqi0+rvjI0RQUFFjfUF5QUICpU6diwYIFiIiI4C+BRPeBxUdkpywWC44fP24tux9++AHR0dGIi4vD6NGj4erqqnREIlVSbfFVV1ez+EhzLBYLsrOzrWVnNpshCAJWrFiBoUOHwtnZWemIRKqn2uKrqqri9g5pQn19PTIzM61PT/H09IQoili/fj0GDhzIA+VENqbq4uOKj9SqtrYWu3fvhizLSExMhL+/P0RRxPbt2xEcHKx0PCJNY/ERtZBbt25h+/btkGUZycnJCAoKgiAIOHDgALp37650PCKHodri43EGUoOKigokJydDkiSkpaVh0KBBEAQB7733HgICApSOR+SQVFt8XPGRvbpy5QqSkpIgyzL27t2LUaNGQRAEfPrpp2jfvr3S8Ygcns5isViUDtEYbm5uuHHjBl+ISXahtLQUJpMJsizj0KFDiIiIgCiKiIyMRJs2bZSOR0R3UGXx1dfXw9XVFfX19Zx4I8V8//331knM/Px8PP744xAEARMmTEDr1q2VjkdEv0GVxXfz5k34+fnh1q1bSkchB3Py5EnrG8pLSkowbdo0CIKAsWPHws3NTel4RHQPVHmPj/f3qKVYLBbk5ORYV3aVlZUQBAFLlizBiBEjeKCcSIVUWXyc6KTm1NDQgP3791vLzsXFBaIoYs2aNRg0aBCcnJyUjkhETaDK4uOKj2zNbDYjIyMDkiQhISEBfn5+EAQBW7ZsQb9+/XgvmUhDWHzksKqrq5GWlgZZlrFlyxb06NEDgiBg79696NWrl9LxiKiZqLL4uNVJjXXjxg1s27YNsiwjNTUVISEhEEURCxcuhF6vVzoeEbUAVRYfV3x0P65du2Y9UJ6eno5hw4ZBFEUsXboUHTp0UDoeEbUwFh9p0qVLl5CYmAhJkpCVlYVx48ZhxowZWLNmDXx9fZWOR0QKUmXxcauTfs25c+dgMpkgSRKOHTuGyMhIzJs3DyaTCZ6enkrHIyI7ocri44qPbjt16pT12EFhYSGmTp2Kv//97xg3bhx/OSKiX8XiI1WxWCz47rvvrG8o//HHHxEdHY33338fo0aNgouLKv9JE1ELUuVPCW51OpaGhgYcPHjQWnYNDQ0QRRErV67EkCFDeKCciO6LKouPKz7tq6urw759+yDLMkwmE3x8fCCKIjZv3oyHH36YB8qJqNFYfGQ3ampqsGvXLsiyjMTERHTu3BmiKCItLQ19+/ZVOh4RaYQqi6+6uprFpxE3b95EamoqZFlGSkoKHnroIYiiiP/6r/9C165dlY5HRBqkyuKrqqriWSwVu379OrZu3QpJkrBr1y48+uijEAQBixYtQqdOnZSOR0Qap9ri44pPXS5fvozExETIsozMzEyMGTMGgiBg5cqVaNeundLxiMiBqLL4uNWpDsXFxTCZTJBlGbm5uZgwYQKeeuopbNiwAd7e3krHIyIHpcriq6qq4nEGO3X27FnrsYMzZ85g8uTJePHFFxEREcFfVojILqi2+PhD1D5YLBacOHECsixDkiSUlZVh2rRpWLhwIcLDw+Hq6qp0RCKin2Hx0X2zWCw4dOiQtexqamogCAI++eQTDBs2DM7OzkpHJCL6TaosPj65peXV19fjm2++sT4Xs1WrVhBFEUajEaGhoTxQTkSqocri44qvZZjNZqSnp0OSJCQkJKBTp04QBAHbtm1DcHAwy46IVInFRz9TVVWFHTt2QJZlbN26Fb1794YgCNi/fz969OihdDwioiZTZfFxq9O2KioqkJKSAlmWsX37doSGhkIQBMTFxSEwMFDpeERENqXK4uOKr+muXr2KpKQkyLKMjIwMjBgxAqIoYvny5fDz81M6HhFRs2HxOZCLFy8iISEBkiQhOzsb48ePx6xZs7Bu3Tq0adNG6XhERC1ClcXHrc57V1hYCJPJBEmScPLkSTz++OOYP38+Jk6ciNatWysdj4ioxeksFotF6RD3w2KxwNnZGWazmefFfkNeXp71jF1xcTGioqIgCALGjRsHNzc3peMRESlKdcVXU1MDb29v1NbWKh3FblgsFhw5csT6qLCKigpER0dDFEWMGDECLi6qXNgTETUL1f1E5DbnTxoaGpCVlWUtOycnJ4iiiNWrV2Pw4MFwcnJSOiIRkV1SXfE58mBLXV0dMjIyIMsyTCYT2rVrB0EQkJCQgAEDBvBAORHRPWDx2bmamhqkpaVBlmUkJSWhW7duEEURe/bsQe/evZWOR0SkOqorPkfY6qysrERqaiokScK2bdswYMAAiKKIN998E507d1Y6HhGRqqmu+LS64rt27Rq2bt0KSZKwe/duDB06FIIgYMmSJejQoYPS8YiINIPFp6CysjIkJiZCkiQcOHAAY8eOhSAIWL16NR544AGl4xERaZLqik/tW50XLlywvtrn6NGjmDRpEubMmQNJkuDl5aV0PCIizVNd8alxxXfmzBnrsYOzZ89i6tSpePnllzF+/HhVlzgRkRqx+JqBxWLBsWPHrGV35coVREdH45133sHo0aPh6uqqdEQiIoeluuKrrq62y+JraGhAdna2dRvTbDZDFEV8+umnGDp0KA+UExHZCdUVX1VVld1sD9bX12Pfvn3WA+VeXl4QRREbNmzAI488wgPlRER2SJXFp+SKr7a2Frt374YkSUhMTERgYCBEUcSOHTvQt29fxXIREdG9UV3xKbHVeevWLWzfvh2SJCE5ORnBwcEQBAGvvvoqunXr1qJZiIioaVRXfC211VlRUYGtW7dClmWkpaVh8ODBEAQBH3zwAfz9/Zv9+xMRUfNQTfFdqazB5sPFSK/uDItrK1zfkIugjj6YERqIdl7utvkeV64gMTERsixj3759GDVqlHVApX379jb5HkREpCy7fx/f0QvlWL6nABmnLwMAauoarP/Nw8UJFgBj+vhh/uieCNH73vf1S0pKkJCQAEmScPjwYTz22GMQRRGRkZHw8fGx0acgIiJ7YdfFty6rCHEp+aiuq8fdUup0gIeLM16LDMITYV1/97rff/+99Q3lp06dwuTJkyEIAiZMmGCXRyWIiMh27Lb4fiq9PFSZG37/L/9LK1cnvBbZ9xflZ7FYcPLkSesZu9LSUkybNg2CICA8PBxubm42Tk9ERPbKLovv6IVyzFqZhSpz/X1/bStXZ2yYF4b+AW2Qk5NjfXrKrVu3IAgCBEHA8OHD4ezs3AzJiYjI3tll8c376hDS8sruur35W3QAOtWXoWTDW3Bzc4MoihBFEYMGDeKBciIisr+pziuVNcg4fblRpQcAFgBlzn4wSkkYFjqAZUdERD9jdw+Q3Hy4uMnXcHVxwfFbXiw9IiL6BbsrvvxLFT87stAY1XUNyL94w0aJiIhIS+yu+Cqq62x0HbNNrkNERNpid8Xn42Gb244+HnznHRER/ZLdFV9QRx+4uzQtloeLE4I6edsoERERaYndFd/00MAmX8MCYPrApl+HiIi0x+6Kr72XO0b39kNjBzJ1OiC8j5/NHlxNRETaYnfFBwDPj+kJD5fGPVnFw8UZ88f0tHEiIiLSCrssvhC9L16LDEIr1/uL99OzOoMwINC3eYIREZHq2d2TW267/aDp5ng7AxEROS67fFbnnb4rLseKPQVIP3UZOvx0OP222+/jC+/jh/ljenKlR0REv8vui++2q5U12JxTjPyLN1BRbYaPhyuCOnlj+kDbvYGdiIi0TzXFR0REZAt2OdxCRETUXFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUFh8RETkUP4/Fq1zUuH1X0YAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# complete3 ... 2\n",
    "#[2,2,2]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(2,3),(1,3)])\n",
    "nx.draw(G)\n",
    "plt.savefig('complete3_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "6e50a32a-c898-46eb-92f4-9305767d3deb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# kite4 ... 3\n",
    "#[2.713495383782817,2.9035473441304944,3.000000000000004]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(2,3),(1,3),(3,4)])\n",
    "nx.draw(G)\n",
    "plt.savefig('kite4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "9eca37c3-e6d7-4c06-87fe-bc84f62cb3b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# complete4 ... 4\n",
    "#[3.6975160992515015,4.000000000000002,4.000000000000002]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(1,2),(1,3),(1,4),(2,3),(2,4),(3,4)])\n",
    "nx.draw(G)\n",
    "plt.savefig('complete4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "e5c960b6-e6c0-454e-bf93-bf0b9f4cd614",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#diamond4 # 5 edges ... 4\n",
    "#[3.2371089295625586, 3.855836386464933,3.9975748588402378]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(0, 1), (0, 2), (0, 3), (1, 2), (2, 3)])\n",
    "nx.draw(G)\n",
    "plt.savefig('diamond4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "68c1259d-b539-447b-adf9-63ab8a9b7152",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# cycle4  4 edges ...  4\n",
    "#[3.000000000000001,4.0,4.0]\n",
    "G=nx.Graph()\n",
    "G.add_edges_from([(0, 1), (0, 3), (1, 2), (2, 3)])\n",
    "nx.draw(G)\n",
    "plt.savefig('cycle4_graph.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4fea7419-3882-4444-b2d3-e3ef425905d8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

